DiSProD: Differentiable Symbolic Propagation of Distributions for Planning

The paper introduces DiSProD, an online planner developed for environments with probabilistic transitions in continuous state and action spaces. DiSProD builds a symbolic graph that captures the distribution of future trajectories, conditioned on a given policy, using independence assumptions and approximate propagation of distributions. The symbolic graph provides a differentiable representation of the policy's value, enabling efficient gradient-based optimization for long-horizon search. The propagation of approximate distributions can be seen as an aggregation of many trajectories, making it well-suited for dealing with sparse rewards and stochastic environments. An extensive experimental evaluation compares DiSProD to state-of-the-art planners in discrete-time planning and real-time control of robotic systems. The proposed method improves over existing planners in handling stochastic environments, sensitivity to search depth, sparsity of rewards, and large action spaces. Additional real-world experiments demonstrate that DiSProD can control ground vehicles and surface vessels to successfully navigate around obstacles.

==> figures/images/visualizing_rollouts/viz_legend.py <==
from matplotlib import pyplot as plt

fig, ax = plt.subplots()
legend = plt.figure(figsize=(516 / 72.27, 0.2))
lines = ax.plot(*[range(2) for _ in range(3 * 2)])
legend.legend(
    lines,
    ["DiSProD", "DiSProD-NV", "Empirical"],
    loc="center",
    bbox_to_anchor=(0.5, 0.5),
    shadow=True,
    ncol=3,
)
plt.close(fig)
legend.savefig(
    "legend.pdf",
    format="pdf",
    bbox_inches="tight",
)
plt.close(legend)

